Autonomous Coordinated Control of the Light Guide for Positioning in Vitreoretinal Surgery

Vitreoretinal surgery is challenging even for expert surgeons owing to the delicate target tissues and the diminutive workspace in the retina. In addition to improved dexterity and accuracy, robot assistance allows for (partial) task automation. In this work, we propose a strategy to automate the motion of the light guide with respect to the surgical instrument. This automation allows the instrument's shadow to always be inside the microscopic view, which is an important cue for the accurate positioning of the instrument in the retina. We show simulations and experiments demonstrating that the proposed strategy is effective in a 700-point grid in the retina of a surgical phantom. Furthermore, we integrated the proposed strategy with image processing and succeeded in positioning the surgical instrument's tip in the retina, relying on only the robot's geometric information and microscopic images.

==> fig/compress_png_images.sh <==
for i in *.png; do
  pngquant --force --quality=40 --strip --skip-if-larger \
--verbose $i
done

